Local Oort groups and the isolated differential data criterion

It is conjectured that if k is an algebraically closed field of characteristic p > 0, then any branched G-cover of smooth projective k-curves where the "KGB" obstruction vanishes and where a p-Sylow subgroup of G is cyclic lifts to characteristic 0. Obus has shown that this conjecture holds given the existence of certain meromorphic differential forms on P_1^k with behavior determined by the ramification data of the cover. We give a more efficient computational procedure to compute these forms than was previously known. As a consequence, we show that all D_25- and D_27-covers lift to characteristic zero.

==> anc/sage_GB_calculation_according_to_paper.txt <==
#Groebner Basis Calculation for only the differential data crterion (p,m,ut,N); ut is the u tilde in our paper

(p,m,ut,N) = input("Input p, m, ut, N separated by commas : ") # degrevlex order for Groebner basis
k = GF(p)
R = PolynomialRing(k, 'a', N+1,order='degrevlex')
S.<t>=R[]
u=ut #set u to be ut=u*p^{maximum power of p dividing ut} when p divides ut; may use a simple while loop with break if no syntax exists
L=list(R.gens()) #these will be the coefficients of f(t)

for i in range(1,N+1):
     if m*p*i<ut*(p-1):
         L[m*i]=0	#from the Cartier relation, Proposition 3.1

for i in range(0,N+1):
     if i % m !=0:
         L[i]=0	#since f(t) is in k[t^m]

if N==ut*(p-1):
	L[N]=Integer(u).inverse_mod(p)	#from Proposition 3.1

L[0]=-Integer(u).inverse_mod(p) #from Proposition 3.1
f=L[0]

for i in range(0,N/m+1):
     f=f+L[m*i]*t^(m*i)	#defining f(t)

g=f^(p-1); F=f.list(); G=g.list()	#list of coefficients

# M is a list of the polynomials we wish to set equal to 0, 
# corresponding to the second equation line in Proposition 3.1.
M=[]
for i in range(1,N/m+1):
     M.append((u*F[m*i])^p-G[m*p*i-(p-1)*ut])	

I=ideal(M)
J=I.groebner_basis(); J

==> anc/sage_existence_iso_sol_check.txt <==
#Existence of an isolated Solution for (p,m,ut,N); ut is the u tilde in our paper for the group Z/p^2 \rtimes Z/m or Z/p^3 \rtimes Z/m

(p,m,ut,N) = input("Input p, m, ut, N separated by commas : ")
k = GF(p)
R = PolynomialRing(k, 'a', N+2,order='dp') # dp = degrevlex order for Groebner basis with Singular
S.<t>=R[]
#set u to be ut=u*p^{maximum power of p dividing ut} when p divides ut; we also know that ut is not divisible by p^2 since n=2 or 3
if ut % p !=0:
    u=ut
else:
    u=ut/p

L=list(R.gens()) # The elements L[0] through L[N] will be the coefficients of f(t).  L[N+1] is an extra variable we use for the isolatedness criterion

for i in range(1,N+1):
     if m*p*i<ut*(p-1):
         L[m*i]=0 #from the Cartier relation, Proposition 3.1


for i in range(0,N+1):
     if i % m !=0:
         L[i]=0 #since f(t) is in k[t^m]

if N==ut*(p-1):
    L[N]=Integer(u).inverse_mod(p) #from Proposition 3.1

L[0]=-Integer(u).inverse_mod(p) #from Proposition 3.1

# defining f(t) with L[i] as the t^i th coefficient
f=L[0]

for i in range(0,N/m+1):
    f=f+L[m*i]*t^(m*i) #defining f(t)

g=f^(p-1); F=f.list(); G=g.list() #list of coefficients

# M is a list of the polynomials we wish to set equal to 0, corresponding to the second equation line in Proposition 3.1.
M=[]
for i in range(1,N/m+1):
     M.append((u*F[m*i])^p-G[m*p*i-(p-1)*ut])

# D is the array giving rise to the matrix A from Corollary 4.7.
# Note that D is indexed from 0 to ((ut+1-m)/m) - 1, rather than from 1 to (ut+1-m)/m,
# so the indices are one off from those of Corollary 4.7.
D=[]
for i in range(0,(ut+1-m)/m):
    D.append([])
    for j in range(0,(ut+1-m)/m):
        if (p-1)*(m-1)-m*j+p*m*i<0 or (p-1)*(m-1)-m*j+p*m*i>N:
            D[i].append(0)
        else:
            D[i].append(F[(p-1)*(m-1)-m*j+p*m*i])

A=matrix(D); d=A.determinant() # By Corollary 4.7, d non-zero is equivalent to the solution being isolated.
M.append(1-d*L[N]*L[N+1]) # We add this equation to make sure that
# d is non-zero and that the leading coefficient L[N] is non-zero (the latter is already known when N = ut*(p-1)).
I=ideal(M)
J=I.groebner_basis()


if bool(1 in J):
           print "there is no isolated solution"
else:
           print "there is an isolated solution"



==> anc/sage_given_poly_checking_validity_and_isolatedness.txt <==
# Use the following to verify quickly whether a polynomial satisfies 
# the differential data criterion or the isolated differential data 
# criterion if all coefficients are in F_p.

(p,m,u,N) = input("Input p, m, u, N separated by commas : ")

k=GF(p)

K.<t> = FunctionField(k); _.<Y> = K[]

f=-t^34+t^32+t^30+t^26+t^24+t^22+t^20+t^18+1 #input polynomial here

dt=t.differential()

w=1/(t^(u+1)*f)*dt

# Condition in equation (1) of Definition 2.1.
if bool(w.cartier()==w+u/(t^(u+1))*dt):
    print "f is a solution to the differential data criterion"
else:
    print "f is NOT a solution to the differential data criterion"
    
S.<t>=k[]

f=S(f)
F=f.list()

# M is the array giving rise to the matrix A from Corollary 4.7.  
# Note that M is indexed from 0 to ((ut+1-m)/m) - 1, rather than 
# from 1 to (ut+1-m)/m, so the indices are one off from those of 
# Corollary 4.7.
M=[]
for i in range(0,(u+1-m)/m):
    M.append([])
    for j in range(0,(u+1-m)/m):
        if (p-1)*(m-1)-m*j+p*m*i<0 or (p-1)*(m-1)-m*j+p*m*i>N:
            M[i].append(0)
        else:
            M[i].append(F[(p-1)*(m-1)-m*j+p*m*i])

A=matrix(M)

if bool(A.determinant()==0):
    print "and it is NOT isolated"
else:
    print "and it is isolated"

_________________________________________________________________

# Use the following if all coefficients are in F_(p^2), but at least one is not in F_p.
# This program is exactly the same as the one above, but k = GF(p^2) instead of GF(p).
# One can do something analogous if it is known that all coefficients are in F(p^a) for some a.

(p,m,u,N) = input("Input p, m, u, N separated by commas : ")

k=GF(p^2)

S.<t>=k[]


K.<t> = FunctionField(k); _.<Y> = K[]

# This is an example of how to get, e.g., a coefficient sqrt(2) when 2 is not a quadratic residue mod p.
g=t^2-2
L=g.roots()

f=L[0][0]*t^12+t^10+t^8+2	#input polynomial here

# Now the program proceeds as above.
dt=t.differential()

w=1/(t^(u+1)*f)*dt

if bool(w.cartier()==w+u/(t^(u+1))*dt):
    print "f is a solution to the differential data criterion"
else:
    print "f is NOT a solution to the differential data criterion"


f=S(f)

F=f.list()

M=[]
for i in range(0,(u+1-m)/m):
    M.append([])
    for j in range(0,(u+1-m)/m):
        if (p-1)*(m-1)-m*j+p*m*i<0 or (p-1)*(m-1)-m*j+p*m*i>N:
            M[i].append(0)
        else:
            M[i].append(F[(p-1)*(m-1)-m*j+p*m*i])

A=matrix(M)

if bool(A.determinant()==0):
    print "and it is NOT isolated"
else:
    print "and it is isolated"
